Six-Loop Renormalization in Quantum Electrodynamics

We analytically compute the six-loop corrections to the scale evolution of the electric charge, fermion mass, and fermion field in quantum electrodynamics. The results are obtained in the $\MSbar$ scheme for an arbitrary number of equally charged fermions. They extend renormalization in quantum electrodynamics by one loop order and allow new tests of the behavior of perturbation theory at high orders. The methods developed here also open the way to six-loop computations of renormalization in quantum chromodynamics.

==> anc/QED6AD.m <==
beta = (4*a^2*nf)/3 + 4*a^3*nf + a^4*(-2*nf - (44*nf^2)/9) + 
     a^5*(-46*nf - (1232*nf^3)/243 + nf^2*(760/27 - (832*zeta[3])/9)) + 
     a^6*(nf^4*(856/243 + (128*zeta[3])/27) + nf*(4157/6 + 128*zeta[3]) + 
       nf^3*(-21758/81 + (16000*zeta[3])/27 - (416*zeta[4])/3 - 
         (1280*zeta[5])/3) + nf^2*(-7462/9 - 992*zeta[3] + 2720*zeta[5])) + 
     a^7*(nf^5*(16064/3645 - (11264*zeta[3])/1215 + (1024*zeta[4])/135) + 
       nf*(-39239/6 + 5888*zeta[3] - 12800*zeta[5]) + 
       nf^4*(209104/243 - (2009344*zeta[3])/1215 - (4096*zeta[3]^2)/15 + 
         (25600*zeta[4])/27 + (249856*zeta[5])/135 - (10240*zeta[6])/9) + 
       nf^2*(484136/27 + (149824*zeta[3])/45 - (1024*zeta[3]^2)/3 + 
         (1024*zeta[4])/5 + (306880*zeta[5])/9 - (3377024*zeta[7])/45) + 
       nf^3*(87760/27 + (482432*zeta[3])/45 - (492032*zeta[3]^2)/45 - 
         (27968*zeta[4])/15 - (391936*zeta[5])/27 + (21760*zeta[6])/3 + 
         (71680*zeta[7])/9))
 
gm = 3*a + a^2*(3/2 - (10*nf)/3) + a^3*(129/2 - (140*nf^2)/27 + 
       nf*(-46 + 48*zeta[3])) + a^4*(-1261/8 - 336*zeta[3] + 
       nf^3*(-664/81 + (128*zeta[3])/9) + nf^2*(304/27 - 160*zeta[3] + 
         96*zeta[4]) + nf*(-88/3 + 72*zeta[3] - 480*zeta[5])) + 
     a^5*(50995/8 + 848*zeta[3] + nf^4*(-1040/81 - (1280*zeta[3])/81 + 
         (256*zeta[4])/9) + 2080*zeta[5] + nf^3*(8966/81 + (352*zeta[3])/3 - 
         320*zeta[4] + (512*zeta[5])/3) + nf^2*(3877/54 - (16480*zeta[3])/9 + 
         896*zeta[3]^2 + 536*zeta[4] + 1920*zeta[5] - 1600*zeta[6]) + 
       nf*(-61469/36 + 1960*zeta[3] - 672*zeta[4] - (1480*zeta[5])/3 + 
         6720*zeta[7])) + a^6*(-7979875/48 + 262736*zeta[3] - 
       52992*zeta[3]^2 - 482280*zeta[5] + 
       nf^5*(-14432/729 - (17920*zeta[3])/729 - (2560*zeta[4])/81 + 
         (2048*zeta[5])/27) + nf^4*(617824/3645 - (711424*zeta[3])/1215 + 
         (4096*zeta[3]^2)/9 + (4736*zeta[4])/15 - (5120*zeta[5])/9 + 
         (2560*zeta[6])/9) + nf^3*(359090/243 + (296224*zeta[3])/135 - 
         (27392*zeta[3]^2)/5 - (17216*zeta[4])/3 + 3584*zeta[3]*zeta[4] + 
         (230272*zeta[5])/45 + 7040*zeta[6] - (12800*zeta[7])/3) + 
       302456*zeta[7] + nf^2*(280466/27 - (13147504*zeta[3])/135 - 
         (816512*zeta[3]^2)/45 + (26024*zeta[4])/5 - (2348752*zeta[5])/27 - 
         25600*zeta[3]*zeta[5] - (94720*zeta[6])/9 + (617848*zeta[7])/3 + 
         31360*zeta[8]) + nf*(-1069325/36 - (6920446*zeta[3])/45 - 
         (409856*zeta[3]^2)/3 - (2176*zeta[4])/5 - (1191952*zeta[5])/9 + 
         (20800*zeta[6])/3 + (2185624*zeta[7])/5 - 120960*zeta[9]))
 
g2 = a^2*(-3/2 - 2*nf) + a^3*(3/2 + 3*nf + (20*nf^2)/9) + a*xi + 
     a^4*(-1027/8 + (280*nf^3)/81 + nf*(460/3 - 64*zeta[3]) + 
       nf^2*(304/9 - 32*zeta[3]) - 400*zeta[3] + 640*zeta[5]) + 
     a^5*(4977/8 + nf^4*(1328/243 - (256*zeta[3])/27) + 16000*zeta[3] + 
       2496*zeta[3]^2 + nf^3*(-2636/243 + (832*zeta[3])/9 - 64*zeta[4]) + 
       22600*zeta[5] + nf^2*(-24577/27 + (2512*zeta[3])/9 - 128*zeta[4] + 
         960*zeta[5]) + nf*(-42599/36 - (86368*zeta[3])/9 + 
         (11968*zeta[3]^2)/3 - 800*zeta[4] + (115840*zeta[5])/9 + 
         (6400*zeta[6])/3 - 8680*zeta[7]) - 47628*zeta[7]) + 
     a^6*(-2359327/144 + (140544*MZV[{5, 3}])/5 - 304124*zeta[3] - 
       245840*zeta[3]^2 + 145408*zeta[3]^3 + 
       nf^5*(2080/243 + (2560*zeta[3])/243 - (512*zeta[4])/27) + 
       nf^4*(-71008/729 - (512*zeta[3])/27 + (1664*zeta[4])/9 - 
         (1024*zeta[5])/9) - (1728328*zeta[5])/3 - 157184*zeta[3]*zeta[5] + 
       nf^3*(260846/243 + (7808*zeta[3])/27 - 256*zeta[3]^2 + 
         (2048*zeta[4])/9 - (148864*zeta[5])/27 + 3200*zeta[6]) - 
       2226322*zeta[7] - (339648*zeta[8])/5 + (32409392*zeta[9])/9 + 
       nf^2*(65188/15 + (145152*MZV[{5, 3}])/25 + (4159792*zeta[3])/135 - 
         (883136*zeta[3]^2)/27 + 2048*zeta[3]^3 - (177128*zeta[4])/9 + 
         (47872*zeta[3]*zeta[4])/3 - (20346448*zeta[5])/135 - 
         (27904*zeta[3]*zeta[5])/15 + (1158400*zeta[6])/27 + 
         (333440*zeta[7])/9 - (4090352*zeta[8])/75 + (1228864*zeta[9])/9) + 
       nf*(23463211/540 + (2853504*MZV[{5, 3}])/25 + (11966528*zeta[3])/45 + 
         (762560*zeta[3]^2)/3 + 10240*zeta[3]^3 + 29600*zeta[4] + 
         9984*zeta[3]*zeta[4] + (12976408*zeta[5])/45 - 
         (511296*zeta[3]*zeta[5])/5 + (245200*zeta[6])/3 - 694596*zeta[7] - 
         (12452568*zeta[8])/25 + (1574336*zeta[9])/9))


==> anc/QED6RC.m <==
Z3 = 1 - (4*a*nf)/(3*eps) - (2*a^2*nf)/eps + 
     a^3*((-8*nf^2)/(9*eps^2) + ((2*nf)/3 + (44*nf^2)/27)/eps) + 
     a^4*((-16*nf^3)/(27*eps^3) + ((-14*nf^2)/9 + (88*nf^3)/81)/eps^2 + 
       ((23*nf)/2 + (308*nf^3)/243 + nf^2*(-190/27 + (208*zeta[3])/9))/eps) + 
     a^5*((-64*nf^4)/(135*eps^4) + ((-8*nf^3)/3 + (352*nf^4)/405)/eps^3 + 
       ((166*nf^2)/15 + (1232*nf^4)/1215 + nf^3*(-16/15 + (832*zeta[3])/45))/
        eps^2 + (nf*(-4157/30 - (128*zeta[3])/5) + 
         nf^4*(-856/1215 - (128*zeta[3])/135) + 
         nf^2*(7462/45 + (992*zeta[3])/5 - 544*zeta[5]) + 
         nf^3*(21758/405 - (3200*zeta[3])/27 + (416*zeta[4])/15 + 
           (256*zeta[5])/3))/eps) + a^6*((-512*nf^5)/(1215*eps^5) + 
       ((-32*nf^4)/9 + (2816*nf^5)/3645)/eps^4 + 
       ((988*nf^3)/135 + (9856*nf^5)/10935 + 
         nf^4*(3248/1215 + (6656*zeta[3])/405))/eps^3 + 
       (nf^2*(-11513/135 - (1024*zeta[3])/45) + 
         nf^5*(-6848/10935 - (1024*zeta[3])/1215) + 
         nf^3*(49316/405 + (34208*zeta[3])/135 - (4352*zeta[5])/9) + 
         nf^4*(19976/405 - (25600*zeta[3])/243 + (3328*zeta[4])/135 + 
           (2048*zeta[5])/27))/eps^2 + 
       (nf^5*(-8032/10935 + (5632*zeta[3])/3645 - (512*zeta[4])/405) + 
         nf*(39239/36 - (2944*zeta[3])/3 + (6400*zeta[5])/3) + 
         nf^4*(-104552/729 + (1004672*zeta[3])/3645 + (2048*zeta[3]^2)/45 - 
           (12800*zeta[4])/81 - (124928*zeta[5])/405 + (5120*zeta[6])/27) + 
         nf^3*(-43880/81 - (241216*zeta[3])/135 + (246016*zeta[3]^2)/135 + 
           (13984*zeta[4])/45 + (195968*zeta[5])/81 - (10880*zeta[6])/9 - 
           (35840*zeta[7])/27) + nf^2*(-242068/81 - (74912*zeta[3])/135 + 
           (512*zeta[3]^2)/9 - (512*zeta[4])/15 - (153440*zeta[5])/27 + 
           (1688512*zeta[7])/135))/eps)
 
Zm = 1 - (3*a)/eps + a^2*((9/2 - 2*nf)/eps^2 + (-3/4 + (5*nf)/3)/eps) + 
     a^3*((-9/2 + 6*nf - (16*nf^2)/9)/eps^3 + 
       (9/4 - (29*nf)/3 + (40*nf^2)/27)/eps^2 + 
       (-43/2 + (140*nf^2)/81 + nf*(46/3 - 16*zeta[3]))/eps) + 
     a^4*((27/8 - 9*nf + (22*nf^2)/3 - (16*nf^3)/9)/eps^4 + 
       (-27/8 + 23*nf - (148*nf^2)/9 + (40*nf^3)/27)/eps^3 + 
       (2073/32 + (140*nf^3)/81 + nf^2*(1001/54 - 16*zeta[3]) + 
         nf*(-275/4 + 48*zeta[3]))/eps^2 + 
       (1261/32 + nf^3*(166/81 - (32*zeta[3])/9) + 84*zeta[3] + 
         nf^2*(-76/27 + 40*zeta[3] - 24*zeta[4]) + 
         nf*(22/3 - 18*zeta[3] + 120*zeta[5]))/eps) + 
     a^5*((-81/40 + 9*nf - 14*nf^2 + (80*nf^3)/9 - (256*nf^4)/135)/eps^5 + 
       (27/8 - 33*nf + (160*nf^2)/3 - (3224*nf^3)/135 + (128*nf^4)/81)/
        eps^4 + (-3123/32 + (448*nf^4)/243 + nf*(735/4 - 72*zeta[3]) + 
         nf^3*(10172/405 - (256*zeta[3])/15) + nf^2*(-12193/90 + 80*zeta[3]))/
        eps^3 + (-3267/32 + nf^4*(2656/1215 - (512*zeta[3])/135) - 
         252*zeta[3] + nf^3*(-2842/1215 + (160*zeta[3])/3 - 
           (128*zeta[4])/5) + nf*(-507/10 + (778*zeta[3])/5 - 360*zeta[5]) + 
         nf^2*(8177/135 - (744*zeta[3])/5 + 72*zeta[4] + 128*zeta[5]))/
        eps^2 + (-10199/8 - (848*zeta[3])/5 + 
         nf^4*(208/81 + (256*zeta[3])/81 - (256*zeta[4])/45) + 
         nf^3*(-8966/405 - (352*zeta[3])/15 + 64*zeta[4] - 
           (512*zeta[5])/15) - 416*zeta[5] + 
         nf^2*(-3877/270 + (3296*zeta[3])/9 - (896*zeta[3]^2)/5 - 
           (536*zeta[4])/5 - 384*zeta[5] + 320*zeta[6]) + 
         nf*(61469/180 - 392*zeta[3] + (672*zeta[4])/5 + (296*zeta[5])/3 - 
           1344*zeta[7]))/eps) + 
     a^6*((81/80 - (27*nf)/4 + 17*nf^2 - 20*nf^3 + (4384*nf^4)/405 - 
         (512*nf^5)/243)/eps^6 + (-81/32 + (267*nf)/8 - (565*nf^2)/6 + 
         (12862*nf^3)/135 - (8032*nf^4)/243 + (1280*nf^5)/729)/eps^5 + 
       (6273/64 + (4480*nf^5)/2187 + nf^2*(8327/20 - 168*zeta[3]) + 
         nf^4*(2800/81 - (512*zeta[3])/27) + nf*(-4983/16 + 72*zeta[3]) + 
         nf^3*(-96301/405 + (5024*zeta[3])/45))/eps^4 + 
       (16497/128 + nf^5*(5312/2187 - (1024*zeta[3])/243) + 378*zeta[3] + 
         nf^4*(2008/10935 + (8896*zeta[3])/135 - (256*zeta[4])/9) + 
         nf^2*(-369403/1080 + (21988*zeta[3])/45 - 108*zeta[4] - 
           624*zeta[5]) + nf^3*(331577/2430 - (2320*zeta[3])/9 + 
           (624*zeta[4])/5 + (1280*zeta[5])/9) + 
         nf*(75463/480 - (2769*zeta[3])/5 + 540*zeta[5]))/eps^3 + 
       (515353/128 + (2229*zeta[3])/5 + nf^5*(2080/729 + (2560*zeta[3])/729 - 
           (512*zeta[4])/81) + nf^4*(-201622/6561 - (160*zeta[3])/3 + 
           (3968*zeta[4])/45 - (1024*zeta[5])/27) + 1248*zeta[5] + 
         nf^3*(425813/2430 + (128432*zeta[3])/405 - (1792*zeta[3]^2)/9 - 
           (3112*zeta[4])/9 - (1664*zeta[5])/15 + (3200*zeta[6])/9) + 
         nf^2*(129058/135 - (12172*zeta[3])/9 + (3328*zeta[3]^2)/5 + 
           (7334*zeta[4])/15 + (11384*zeta[5])/27 - 960*zeta[6] - 
           (4480*zeta[7])/3) + nf*(-4203121/1440 + (29611*zeta[3])/18 - 
           (2016*zeta[4])/5 - (7634*zeta[5])/9 + 4032*zeta[7]))/eps^2 + 
       (7979875/288 - (131368*zeta[3])/3 + 8832*zeta[3]^2 + 
         nf^5*(7216/2187 + (8960*zeta[3])/2187 + (1280*zeta[4])/243 - 
           (1024*zeta[5])/81) + 80380*zeta[5] + 
         nf^4*(-308912/10935 + (355712*zeta[3])/3645 - (2048*zeta[3]^2)/27 - 
           (2368*zeta[4])/45 + (2560*zeta[5])/27 - (1280*zeta[6])/27) - 
         (151228*zeta[7])/3 + nf^3*(-179545/729 - (148112*zeta[3])/405 + 
           (13696*zeta[3]^2)/15 + (8608*zeta[4])/9 - (1792*zeta[3]*zeta[4])/
            3 - (115136*zeta[5])/135 - (3520*zeta[6])/3 + (6400*zeta[7])/9) + 
         nf^2*(-140233/81 + (6573752*zeta[3])/405 + (408256*zeta[3]^2)/135 - 
           (13012*zeta[4])/15 + (1174376*zeta[5])/81 + 
           (12800*zeta[3]*zeta[5])/3 + (47360*zeta[6])/27 - 
           (308924*zeta[7])/9 - (15680*zeta[8])/3) + 
         nf*(1069325/216 + (3460223*zeta[3])/135 + (204928*zeta[3]^2)/9 + 
           (1088*zeta[4])/15 + (595976*zeta[5])/27 - (10400*zeta[6])/9 - 
           (1092812*zeta[7])/15 + 20160*zeta[9]))/eps)
 
Z2 = 1 - (a*xi)/eps + a^2*((3/4 + nf)/eps + xi^2/(2*eps^2)) + 
     a^3*((-1/2 - nf - (20*nf^2)/27)/eps + ((8*nf^2)/9 + nf*(2/3 - xi) - 
         (3*xi)/4)/eps^2 - xi^3/(6*eps^3)) + 
     a^4*(xi^4/(24*eps^4) + (9/32 - (20*nf^3)/27 + nf^2*(3/2 + (20*xi)/27) + 
         xi/2 + nf*(7/4 + xi))/eps^2 + ((8*nf^3)/9 + nf^2*(2/3 - (8*xi)/9) + 
         (3*xi^2)/8 + nf*((-2*xi)/3 + xi^2/2))/eps^3 + 
       (1027/32 - (70*nf^3)/81 + 100*zeta[3] + nf^2*(-76/9 + 8*zeta[3]) + 
         nf*(-115/3 + 16*zeta[3]) - 160*zeta[5])/eps) + 
     a^5*(-1/120*xi^5/eps^5 + ((-64*nf^4)/81 + nf^3*(184/45 + (20*xi)/27) - 
         (9*xi)/32 - xi^2/4 + nf*(1/2 - (7*xi)/4 - xi^2/2) + 
         nf^2*(4 - (3*xi)/2 - (10*xi^2)/27))/eps^3 + 
       ((128*nf^4)/135 + nf^3*(32/45 - (8*xi)/9) - xi^3/8 + 
         nf^2*((-2*xi)/3 + (4*xi^2)/9) + nf*(xi^2/3 - xi^3/6))/eps^4 + 
       (-3/8 - (224*nf^4)/243 + nf^3*(-364/27 + (70*xi)/81 + 
           (128*zeta[3])/15) + nf^2*(-424/9 + xi*(76/9 - 8*zeta[3]) + 
           (256*zeta[3])/15) + nf*(1871/60 + xi*(115/3 - 16*zeta[3]) + 
           (320*zeta[3])/3 - (512*zeta[5])/3) + xi*(-1027/32 - 100*zeta[3] + 
           160*zeta[5]))/eps^2 + (-4977/40 - 3200*zeta[3] - 
         (2496*zeta[3]^2)/5 + nf^4*(-1328/1215 + (256*zeta[3])/135) + 
         nf^3*(2636/1215 - (832*zeta[3])/45 + (64*zeta[4])/5) + 
         nf^2*(24577/135 - (2512*zeta[3])/45 + (128*zeta[4])/5 - 
           192*zeta[5]) - 4520*zeta[5] + (47628*zeta[7])/5 + 
         nf*(42599/180 + (86368*zeta[3])/45 - (11968*zeta[3]^2)/15 + 
           160*zeta[4] - (23168*zeta[5])/9 - (1280*zeta[6])/3 + 
           1736*zeta[7]))/eps) + a^6*(xi^6/(720*eps^6) + 
       ((13*nf^2)/18 + (20*nf^3)/3 + (584*nf^4)/81 - (640*nf^5)/729 + 
         (-1/2*nf - 4*nf^2 - (184*nf^3)/45 + (64*nf^4)/81)*xi + 
         (9/64 + (7*nf)/8 + (3*nf^2)/4 - (10*nf^3)/27)*xi^2 + 
         (1/12 + nf/6 + (10*nf^2)/81)*xi^3)/eps^4 + 
       ((64*nf^4)/81 + (256*nf^5)/243 + ((-32*nf^3)/45 - (128*nf^4)/135)*xi + 
         (nf^2/3 + (4*nf^3)/9)*xi^2 + (-1/9*nf - (4*nf^2)/27)*xi^3 + 
         (1/32 + nf/24)*xi^4)/eps^5 + (9/128 + (67*nf)/96 + (8435*nf^2)/216 - 
         (2767*nf^3)/54 - (532*nf^4)/27 - (2240*nf^5)/2187 + 
         (3200*nf^2*zeta[3])/27 + (512*nf^3*zeta[3])/27 + 
         (256*nf^4*zeta[3])/27 + xi^2*(1027/64 - (115*nf)/6 - (38*nf^2)/9 - 
           (35*nf^3)/81 + 50*zeta[3] + 8*nf*zeta[3] + 4*nf^2*zeta[3] - 
           80*zeta[5]) - (5120*nf^2*zeta[5])/27 + 
         xi*(3/8 - (1871*nf)/60 + (424*nf^2)/9 + (364*nf^3)/27 + 
           (224*nf^4)/243 - (320*nf*zeta[3])/3 - (256*nf^2*zeta[3])/15 - 
           (128*nf^3*zeta[3])/15 + (512*nf*zeta[5])/3))/eps^3 + 
       (3097/128 - (5743*nf)/96 + (8980*nf^2)/81 + (29599*nf^3)/162 - 
         (794*nf^4)/2187 - (2656*nf^5)/2187 + 75*zeta[3] - 
         (28592*nf*zeta[3])/9 + (176102*nf^2*zeta[3])/81 - 
         (5144*nf^3*zeta[3])/81 - (1664*nf^4*zeta[3])/81 + 
         (512*nf^5*zeta[3])/243 - (1664*nf*zeta[3]^2)/3 - 
         (23936*nf^2*zeta[3]^2)/27 + (1600*nf^2*zeta[4])/9 + 
         (256*nf^3*zeta[4])/9 + (128*nf^4*zeta[4])/9 - 120*zeta[5] - 
         (50480*nf*zeta[5])/9 - (231680*nf^2*zeta[5])/81 - 
         (640*nf^3*zeta[5])/3 - (12800*nf^2*zeta[6])/27 + 10584*nf*zeta[7] + 
         (17360*nf^2*zeta[7])/9 + xi*(4977/40 - (42599*nf)/180 - 
           (24577*nf^2)/135 - (2636*nf^3)/1215 + (1328*nf^4)/1215 + 
           3200*zeta[3] - (86368*nf*zeta[3])/45 + (2512*nf^2*zeta[3])/45 + 
           (832*nf^3*zeta[3])/45 - (256*nf^4*zeta[3])/135 + 
           (2496*zeta[3]^2)/5 + (11968*nf*zeta[3]^2)/15 - 160*nf*zeta[4] - 
           (128*nf^2*zeta[4])/5 - (64*nf^3*zeta[4])/5 + 4520*zeta[5] + 
           (23168*nf*zeta[5])/9 + 192*nf^2*zeta[5] + (1280*nf*zeta[6])/3 - 
           (47628*zeta[7])/5 - 1736*nf*zeta[7]))/eps^2 + 
       (2359327/864 - (23424*MZV[{5, 3}])/5 + (152062*zeta[3])/3 + 
         (122920*zeta[3]^2)/3 - (72704*zeta[3]^3)/3 + 
         nf^5*(-1040/729 - (1280*zeta[3])/729 + (256*zeta[4])/81) + 
         (864164*zeta[5])/9 + (78592*zeta[3]*zeta[5])/3 + 
         nf^4*(35504/2187 + (256*zeta[3])/81 - (832*zeta[4])/27 + 
           (512*zeta[5])/27) + nf^3*(-130423/729 - (3904*zeta[3])/81 + 
           (128*zeta[3]^2)/3 - (1024*zeta[4])/27 + (74432*zeta[5])/81 - 
           (1600*zeta[6])/3) + (1113161*zeta[7])/3 + (56608*zeta[8])/5 + 
         nf*(-23463211/3240 - (475584*MZV[{5, 3}])/25 - (5983264*zeta[3])/
            135 - (381280*zeta[3]^2)/9 - (5120*zeta[3]^3)/3 - 
           (14800*zeta[4])/3 - 1664*zeta[3]*zeta[4] - (6488204*zeta[5])/135 + 
           (85216*zeta[3]*zeta[5])/5 - (122600*zeta[6])/9 + 115766*zeta[7] + 
           (2075428*zeta[8])/25 - (787168*zeta[9])/27) + 
         nf^2*(-32594/45 - (24192*MZV[{5, 3}])/25 - (2079896*zeta[3])/405 + 
           (441568*zeta[3]^2)/81 - (1024*zeta[3]^3)/3 + (88564*zeta[4])/27 - 
           (23936*zeta[3]*zeta[4])/9 + (10173224*zeta[5])/405 + 
           (13952*zeta[3]*zeta[5])/45 - (579200*zeta[6])/81 - 
           (166720*zeta[7])/27 + (2045176*zeta[8])/225 - (614432*zeta[9])/
            27) - (16204696*zeta[9])/27)/eps)


==> anc/README.txt <==
Ancillary files for Six-Loop Renormalization in Quantum Electrodynamics 
Authors: Zeyu Li, Ming-xing Luo, Tong-Zhi Yang and Hua Xing Zhu 
-------------------------

Files
-------------------------
QED6AD.m contains the six-loop beta function and mass and field anomalous dimensions, which are represented by beta, gm and g2, respectively.
QED6RC.m contains the renormalization constants Z3, Zm, Z2 through six loops.

Conventions
-------------------------
d = 4 - 2 eps, a = alpha/(4 Pi).
nf: number of leptons of unit charge magnitude
xi = 0: Landau gauge; xi = 1: Feynman gauge
zeta[n] denotes the Riemann zeta value and 
MZV[{5, 3}] = Sum_{n > m >= 1} 1/(n^5 m^3).

